Reply to Hartig et al. [arXiv:1305.3544]: The "true model" myth

We have shown that commonly used model-fitting methods fail when the underlying ecological system is chaotic. Importantly, Hartig & Dormann [arXiv:1305.3544] suggest an alternative method that is able to overcome this problem for the logistic model when the "true model" is known. This is encouraging, however the more relevant test is of the method when the "true model" is unknown, as it always is for real ecosystems. By making a small modification to the "true model," we find that the suggested method provides inaccurate forecasts and severely biased estimates of the ecological dynamics. In contrast, a model-free approach is able to provide accurate forecasts and a useful foundation for ecological understanding without the burdensome assumption of a "true model."

==> CodeAndOutput/dataCreation.r <==
################################################################################
# Code for reply to Hartig & Dormann
#
# Original code by Florian Hartig. Slightly modified by Charles Perretti.
#
# This script creates the test data for fit and validation
#
################################################################################

rm(list=ls(all=TRUE))

#setwd("D:/home/Projekte/Papers_in_Progress/13-ResponseToPerrettiEtAl/temp")
#setwd("C:/temp")
x <- file.path("/home","c","Projects","Completed Projects",
               "Forecast_Comparison", "Comment_reply/") #CP
setwd(x) #CP
set.seed(1)


############################################################################
# Creation of chaotic population data with known model parameters

trueR <- 1.8
trueRArray <- seq(from=1.7, to=1.85, length.out=50) # for reproducing Fig S.1
trueK  <- 1
trueN0 <- 0.5
sampleSize <- 50
trueprocerror <- 0.005
trueObsErrSD <- 0 #CP
theta <- 4.0# Theta parameter for theta-logistic #CP



logistic <- function(K,r,N0,samplesize){
  pop = rep(NA,(samplesize))
  pop[1] = N0
  for (i in 2:(samplesize)){
    pop[i] = pop[i-1] * r * (1 - pop[i-1]/K) * rlnorm(1,0,trueprocerror)
  } 
  return(pmax(0,pop))
}

###########################################################################
# Theta-logistic #CP
tlogistic <- function(K,r,N0,samplesize){
  pop = rep(NA,(samplesize))
  pop[1] = N0
  for (i in 2:(samplesize)){
    pop[i] = pop[i-1] * r * (1 - (pop[i-1]/K)^theta) * rlnorm(1,0,trueprocerror)
  } 
  return(pmax(0,pop))  
}
###########################################################################
  

###########################################################################

truepops <- matrix(nrow = 50, ncol = 2*sampleSize)
observedpops <- matrix(nrow = 50, ncol = 2*sampleSize)
truepops2 <- matrix(nrow = 50, ncol = 2*sampleSize)
observedpops2 <- matrix(nrow = 50, ncol = 2*sampleSize)


# 50 population dynamics with fixed r=3.7, to reproduce results of Figs.S5,S6, 
# as well as all results regarding predictive accuracy of the logistic model such 
# as Fig 1A  
for (i in 1:50){
  #pop <- logistic(trueK,trueR,trueN0,2*sampleSize) #CP
  pop <- tlogistic(trueK,trueR,trueN0,2*sampleSize) #CP
  truepops[i,] <- pop 
  observedpops[i,] = rlnorm(length(pop), mean = log(pop) , sd = trueObsErrSD)
}

# 50 population dynamics with varying R, to reproduce Fig S1, S2
for (i in 1:50){
  #pop <- logistic(trueK,trueRArray[i],trueN0,2*sampleSize) #CP
  pop <- tlogistic(trueK,trueRArray[i],trueN0,2*sampleSize) #CP
  truepops2[i,] <- pop 
  observedpops2[i,] = rlnorm(length(pop), mean = log(pop) , sd = trueObsErrSD)
}


#Testing
pdf("populationdynamics.pdf")

pop <- truepops[1,]
observed <- observedpops[1,]
plot(observed, xlab = "Time interval", ylab = "Population size / K",
     main = "", ylim=c(0,2), cex.lab = 1.2, cex.axis = 1.2) #CP
lines(pop)
dev.off()



# save data for systematic analysis 
save.image(file = "preparation.RData")

# save observedpops for SSR forecasting #<-CP
library(R.matlab)
writeMat('/home/c/Projects/Completed Projects/Forecast_Comparison/Comment_reply/SSR/observedpops.mat', observedpops=observedpops)
writeMat('/home/c/Projects/Completed Projects/Forecast_Comparison/Comment_reply/SSR/truepops.mat', truepops=truepops)



==> CodeAndOutput/plots2.R <==
################################################################################
# Code for reply to Hartig & Dormann
#
# Original code by Florian Hartig. Slightly modified by Charles Perretti.
# 
#
# This script draws the plots for the paper
# 
# Requires the results of run inference for all data to be run before and data
# being stored in results files
#
################################################################################

rm(list=ls(all=TRUE))
set.seed(3)
library(R.matlab)
library(compiler)
x <- file.path("/home","c","Projects","Completed Projects",
               "Forecast_Comparison", "Comment_reply/") #CP
setwd(x) #CP
load(file = "results21.RData")
load(file = "results22.RData")
conv = 1.2  # mpsrf convergence criterion

pop.sd=function(x)sqrt(mean(((mean(x) - x))^2))
#####################################################################
# Make plot of true vs estimated r parameters for Logistic fit to
# Ricker.
pdf("true-estimated.pdf", width=5, height=5)

oldpar <- par(cex.lab = 1.2)

plot(trueRArray[model3resultsvary$mpsrf<conv],
     model3resultsvary$medians[model3resultsvary$mpsrf<conv,4], pch=4,
     ylab = "Estimated growth rate r", xlab = "True growth rate r",
     main = "True vs. estimated", ylim = c(0,4))
abline(a=0,b=1)

legend("bottomleft", legend = c("Hartig & Dormann"), pch = 4,
       bg = "white" )

mtext("A", side = 3, cex = 2.5, line=2.2, at=3.04)

dev.off()
#####################################################################


#####################################################################
## Make plot of prediction error for 'Alternative' and 'SSR'.
ploterrors <- function(name, parameters, use){
  
  numpars <- dim(parameters)[1]
  names <- gsub(" ", "", name)
  names <- gsub("\\.", "", names) 
  error2 <- matrix(nrow = numpars, ncol = (sampleSize-2))
  
  for (i in 1:numpars){
    for (pred in 1:48){
      store = rep(NA, 50-pred)
      k = 1
      for (j in (51+pred):100){
        observed <- truepops[i,j]
        predicted <- logistic(parameters[i,1],parameters[i,4],
                              truepops[i,j-pred],pred+1)[pred+1]
        store[k] <- (observed - predicted)^2
        k = k + 1
      }
      error2[i,pred]= sqrt(mean(store)) / pop.sd(truepops[i,(51+pred):100])
    }
  }
  NRMSE2 <- apply(error2[use,], 2, mean)
  NRMSESD2 <- apply(error2[use,], 2, pop.sd)
  

  modelerrors <- list("NRMSE2" = NRMSE2, "NRMSESD2" = NRMSESD2, 
                      "length" = length(use))  
  
  return (modelerrors)
}

ploterrors <- cmpfun(ploterrors)

name = "Alternative method"
errors3 <- ploterrors(name, parameters = model3resultsfixed$medians,
                      use = model3resultsfixed$mpsrf<conv)
#####################################################################


#####################################################################
# Plot comparison of Alternative and SSR.
SSR1 <- readMat('meanSRMSE.mat') # Load SSR output (CP).
SSR2 <- readMat('seSRMSE.mat') # Load SSR output (CP).

xval = 1:30
pdf("errorcomparison2.pdf", width=5, height=5)
  oldpar <- par(cex.lab = 1.2)
  plot(xval, errors3$NRMSE2[xval], type = "n", xlab = "Forecasting interval", 
                            ylab = "RMSE / Forecasting time-series SD", 
                            main = "Prediction error", ylim = c(0,1.5))

  polygon(c(xval,rev(xval)), 
          c(errors3$NRMSE2[xval]+errors3$NRMSESD2[xval]/sqrt(errors3$length)*1.96,
            rev(errors3$NRMSE2[xval]-errors3$NRMSESD2[xval]/sqrt(errors3$length)*1.96)),
          col = "#00640022", border = NA )
  lines(xval, errors3$NRMSE2[xval], col = "darkgreen")
  points(xval, errors3$NRMSE2[xval], col = "darkgreen", pch = 2, cex = .8)
  
  polygon(c(xval,rev(xval)), 
        c(SSR1$meanSRMSE+SSR2$seSRMSE*1.96, 
          rev(SSR1$meanSRMSE-SSR2$seSRMSE*1.96)),
        col = "#8A2BE222", border = NA )
  lines(xval, SSR1$meanSRMSE, col = "blueviolet")
  points(xval, SSR1$meanSRMSE, col = "blueviolet", pch = 2, cex = .8)

  abline(h=1)
  
  legend("bottomright", legend = c("Hartig & Dormann", "SSR"), 
         col = c("darkgreen","blueviolet"),
         lty = 1, pch = c(2,2), bg = "white" )
  mtext("B", side = 3, cex = 2.5, line=2.2,at=-5.5)
  
  dev.off()
#####################################################################
# function used to calculate lyapunov exp, slightly modified from Peretti et al (personal communication)
lyapunov.logistic <- function(r){
  
  # This script calculate the lyapunov exponent for each value of r for the logistic
  # model.
  
  burn      <- 100000
  T         <- 1000
  x.burn    <- vector(mode="numeric", length=burn)
  x.burn[1] <- 0.5
  x.a       <- vector(mode="numeric", length=T)
  x.b       <- vector(mode="numeric", length=T)
  lyap      <- vector(mode="numeric", length=T-1)
  avlyap    <- vector(mode="numeric", length=T-1)
  K         <- 1.0
  tau.proc  <- 40000
  sd.proc   <- sqrt(1/tau.proc)
  d0        <- 10^-12 # Distance to separate orbits
  
  ## Process model
  # Burn-in
  for(t in 1:(burn-1)){
    x.burn[t+1] <- r*x.burn[t]*(1-x.burn[t]/K)
  }
  
  # Calculate lyapunov exponent
  x.a[1] <- x.burn[length(x.burn)] # Initiate on attractor
  x.b[1] <- x.burn[length(x.burn)] + d0
  
  for(t in 1:(T-1)){
    
    x.a[t+1] <- r*x.a[t]*(1-x.a[t]/K)
    x.b[t+1] <- r*x.b[t]*(1-x.b[t]/K)
    
    d1        <- sqrt((x.a[t+1] - x.b[t+1])^2) # Calculate distance between orbits
    lyap[t]   <- log(abs(d1/d0))
    avlyap[t] <- mean(lyap[1:t])
    
    x.b[t+1] <- x.a[t+1] + d0*(x.b[t+1]-x.a[t+1])/d1
  }
  
  #plot(as.ts(x.b),plot.type='single')
  #plot(as.ts(lyap))
  #plot(as.ts(avlyap))
  
  return(mean(lyap[(T-1-300):(T-1)]))
  
}
# function used to calculate lyapunov exp, slightly modified from Peretti et al (personal communication)
lyapunov.tlogistic <- function(r){ #CP
  
  # This script calculate the lyapunov exponent for each value of r for the logistic
  # model.
  
  burn      <- 100000
  T         <- 1000
  x.burn    <- vector(mode="numeric", length=burn)
  x.burn[1] <- 0.5
  x.a       <- vector(mode="numeric", length=T)
  x.b       <- vector(mode="numeric", length=T)
  lyap      <- vector(mode="numeric", length=T-1)
  avlyap    <- vector(mode="numeric", length=T-1)
  K         <- 1.0
  tau.proc  <- 40000
  sd.proc   <- sqrt(1/tau.proc)
  d0        <- 10^-12 # Distance to separate orbits
  
  ## Process model
  # Burn-in
  for(t in 1:(burn-1)){
    x.burn[t+1] <- r*x.burn[t]*(1-(x.burn[t]/K)^theta)
  }
  
  # Calculate lyapunov exponent
  x.a[1] <- x.burn[length(x.burn)] # Initiate on attractor
  x.b[1] <- x.burn[length(x.burn)] + d0
  
  for(t in 1:(T-1)){
    
    x.a[t+1] <- r*x.a[t]*(1-(x.a[t]/K)^theta)
    x.b[t+1] <- r*x.b[t]*(1-(x.b[t]/K)^theta)
    
    d1        <- sqrt((x.a[t+1] - x.b[t+1])^2) # Calculate distance between orbits
    lyap[t]   <- log(abs(d1/d0))
    avlyap[t] <- mean(lyap[1:t])
    
    x.b[t+1] <- x.a[t+1] + d0*(x.b[t+1]-x.a[t+1])/d1
  }
  
  #plot(as.ts(x.b),plot.type='single')
  #plot(as.ts(lyap))
  #plot(as.ts(avlyap))
  
  return(mean(lyap[(T-1-300):(T-1)]))
  
}
lyapunov.logistic <- cmpfun(lyapunov.logistic)
lyapunov.tlogistic <- cmpfun(lyapunov.tlogistic)
lyap.logistic     <- sapply(model3resultsvary$medians[model3resultsvary$mpsrf<conv,4], 
                            lyapunov.logistic)
lyap.tlogistic     <- sapply(trueRArray[model3resultsvary$mpsrf<conv],
                             lyapunov.tlogistic)

pdf("Lyapunov-bias-model3.pdf", width=5, height=5)
par(cex.lab = 1.2, cex.axis = 1.2)
plot(lyap.tlogistic, lyap.logistic, type='p', xlab='True Lyapunov exponent',
     ylab='Estimated Lyapunov exponent', ylim=c(-1.5,0.6), pch=4, 
     main='True vs. estimated')
abline(a=0,b=1)

legend("bottomright", legend = c("Hartig & Dormann"), pch = 4,
       bg = "white" )

mtext("A", side = 3, cex = 2.5, line=2.2, at=-0.9)
dev.off()


==> CodeAndOutput/runInferenceForAll.r <==
################################################################################
# Code for reply to Hartig & Dormann
#
# Original code by Florian Hartig. Slightly modified by Charles Perretti.
#
# This scripts runs the fits for the 50 test datasets and evaluates
# the posterior mode and and some other summary statistics 
#
#
################################################################################

rm(list=ls(all=TRUE))

library(rjags) 
library(modeest)

#setwd("C:/temp")
x <- file.path("/home","c","Projects","Completed Projects",
               "Forecast_Comparison", "Comment_reply/") #CP
setwd(x) #CP
load(file = "preparation.RData")


# lumpchains combines the chains in mcmc.list
# copied from emdbook package by Ben Bolker

lumpchains <- function(x){
  x2 <- do.call("rbind", x)
  mcpars <- sapply(x, attr, "mcpar")
  class(x2) <- "mcmc"
  if (var(mcpars[1, ]) > 0 || var(mcpars[3, ]) > 0) 
    stop("can't combine chains with unequal start/thin")
  attr(x2, "mcpar") <- c(mcpars[1, 1], sum(mcpars[2, ]), 
                         mcpars[3,1])
  x2
}


# inits - for optional use later

inits <- list(
  list("r" = 2.2, "K"=trueK, "N0" = 0.5, "ObservationPrecision"=4),
  list("r" = 2.5, "K"=trueK, "N0" = 0.5, "ObservationPrecision"=4),
  list("r" = 2.8, "K"=trueK, "N0" = 0.5, "ObservationPrecision"=4)
)


# Functions to create estimates from multiple samples

getestimates <- function(observed, model, params = c("r", "K", "obsSD", "pop[1]"), 
    alternative = 1, adapt = 5000, update = 5000, mainiter = 100000, thin = 100, chains = 3, useinits = F){
  

  
  lenght <- dim(observed)[1]
  datapoints <- dim(observed)[2]
  posteriormodes <- matrix(nrow = lenght, ncol = 4)
  posteriormedians <- matrix(nrow = lenght, ncol = 4)
  posteriorrandom <- matrix(nrow = lenght, ncol = 4)
  psrf <- rep(NA,lenght)
  sel <- sample(1:(mainiter / thin * chains),100,replace=T) # selecting a random parameter from the posterior, for the posterior predictive 
  
  for (i in 1:lenght){
    ptm <- proc.time()
    if(alternative == 1){
      data = list(observed = observed[i,], nObs=datapoints)      
    }
    if(alternative == 2){
      data = list(observed = matrix(observed[i,], nrow=2), steps=25, substeps = 2) #<-CP      
    }
    if(alternative == 3){
      data = list(observed = log(observed[i,]), nObs=datapoints)      
    }
    if (useinits == T) jagsModel = jags.model( file= model, data=data, n.chains = chains, n.adapt= adapt, inits = inits)
    else jagsModel = jags.model( file= model, data=data, n.chains = chains, n.adapt= adapt)
    update(jagsModel, update)
    results = coda.samples( jagsModel , variable.names=params,n.iter=mainiter, thin = thin)
    png(paste("l", run,"results.",i,".png", sep=""), width= 1000, height = 1000)
    plot(results)
    dev.off()
    png(paste("l", run,"results",i,"gp.png", sep=""), width= 1000, height = 1000)
    gelman.plot(results)
    mtext(paste("m-psrf",round(gelman.diag(results)$mpsrf, digits=3)), side = 3, outer = F, padj=-3)
    dev.off()
    lumped <- lumpchains(results)
    posteriormodes[i,] <- apply(lumped,2,venter)
    posteriormedians[i,] <- apply(lumped,2,median)
    posteriorrandom[i,] <- lumped[sel[i], ]
    psrf[i]=round(gelman.diag(results)$mpsrf, digits=3)
    proc.time() - ptm
  }
  return(list(modes = posteriormodes, medians = posteriormedians, random = posteriorrandom, mpsrf = psrf))
}



##################################################
# Fitting the models

run = 22 # to chose which runs to evaluate


if (run == 111 | run == 112) model2resultsfixed <- getestimates(observedpops[,1:50], "model1.txt", 
    adapt = 500000, update = 500000, mainiter = 5000000, thin = 500, useinits = T)
  
if (run == 121 | run == 122) model2resultsvary <- getestimates(observedpops2[,1:50], "model1.txt",
    adapt = 500000, update = 500000, mainiter = 5000000, thin = 500, useinits = T)


if (run == 21){
  model3resultsfixed <- getestimates(observedpops[,1:50], "model2.txt", params = c("r", "K", "obsSD", "pop[1,1]"), alternative = 2,
    adapt = 20000, update = 100000, mainiter = 300000, thin = 30, useinits = T)}

if (run == 22){
  model3resultsvary <- getestimates(observedpops2[,1:50], "model2.txt", params = c("r", "K", "obsSD", "pop[1,1]"), alternative = 2,
    adapt = 20000, update = 100000, mainiter = 300000, thin = 30, useinits = T)
}



save.image(file = paste("results",run,".RData",sep=""))





==> CodeAndOutput/runSingleTests.R <==
################################################################################
# Code for reply to Hartig & Dormann
#
# Original code by Florian Hartig. Slightly modified by Charles Perretti.
#
# This scripts runs a single inference with Jags for the two model specifications
# and creates summary plots of the MCMC chains
#
#
################################################################################


rm(list=ls(all=TRUE))

library(rjags) 
library(modeest)
library(IDPmisc)

# assumes data was stored in c:/temp
#setwd("C:/temp")
x <- file.path("/home","c","Projects","Completed Projects",
               "Forecast_Comparison", "Comment_reply/") #CP
setwd(x) #CP
load(file = "preparation.RData")


# lumpchains combines the chains in mcmc.list
# copied from emdbook package by Ben Bolker
lumpchains <- function(x){
  x2 <- do.call("rbind", x)
  mcpars <- sapply(x, attr, "mcpar")
  class(x2) <- "mcmc"
  if (var(mcpars[1, ]) > 0 || var(mcpars[3, ]) > 0) 
    stop("can't combine chains with unequal start/thin")
  attr(x2, "mcpar") <- c(mcpars[1, 1], sum(mcpars[2, ]), 
                         mcpars[3,1])
  x2
}

# betterpairs specifies nicer pair density plots
# good for looking at correlations in mcmc chains
panel.hist <- function(x, ...)
{
  usr <- par("usr"); on.exit(par(usr))
  par(usr = c(usr[1:2], 0, 1.5) )
  h <- hist(x, plot = FALSE)
  breaks <- h$breaks; nB <- length(breaks)
  y <- h$counts; y <- y/max(y)
  rect(breaks[-nB], 0, breaks[-1], y, col="blue4", ...)
}

panel.cor <- function(x, y, digits=2, prefix="", cex.cor)
{
  usr <- par("usr"); on.exit(par(usr))
  par(usr = c(0, 1, 0, 1))
  r <- abs(cor(x, y, method = "spearman"))
  txt <- format(c(r, 0.123456789), digits=digits)[1]
  txt <- paste(prefix, txt, sep="")
  if(missing(cex.cor)) cex <- 0.8/strwidth(txt)
  text(0.5, 0.5, txt, cex = cex * r)
}

betterpairs<-function(data)pairs(as.matrix(lumpchains(data)), lower.panel=function(...){par(new=TRUE);ipanel.smooth(..., nrpoints=0)}, diag.panel=panel.hist, upper.panel=panel.cor)


# fitting the original model

inits <- list(
  list("r" = 2.2, "K"=1, "N0" = 0.5, "ObservationPrecision"=4),
  list("r" = 2.5, "K"=1, "N0" = 0.5, "ObservationPrecision"=4),
  list("r" = 2.8, "K"=1, "N0" = 0.5, "ObservationPrecision"=4)
)

# data = list(observed = observed[1:(sampleSize+1)], nObs=sampleSize)
# params = c("r", "K", "obsSD", "pop[1]") # Parameters to be monitored
# 
# ptm <- proc.time()
# 
# jagsModel = jags.model( file= "model1.txt", data=data, n.chains = 3, n.adapt= 500000,
#                         inits = inits)
# update(jagsModel, 500000)
# results = coda.samples( jagsModel , variable.names=params, n.iter=5000000,
#                         thin = 500)
# 
# proc.time() - ptm
# 
# png("traceplots-model1.png", width = 1500, height = 1500, pointsize = 30)
# plot(results)
# dev.off()
# 
# png("correlation-model1.png", width = 1000, height = 1000, pointsize = 30)
# betterpairs(results)
# dev.off()
# 
# 
# png("gelmanplots-model1.png", width = 1000, height = 1000, pointsize = 30)
# gelman.plot(results)
# mtext(paste("m-psrf",round(gelman.diag(results)$mpsrf, digits=3)), side = 3, outer = F, padj=-3)
# dev.off()


# fitting the alternative model
data = list(observed = matrix(observed[1:sampleSize], nrow=5), steps=10, substeps = 5)
params = c("r", "K", "obsSD", "pop[1,1]") # Parameters to be monitored

ptm <- proc.time()

jagsModel = jags.model( file= "model2.txt", data=data, n.chains = 3 , 
                        n.adapt= 20000, inits = inits)
update(jagsModel, 100000)
results = coda.samples( jagsModel , variable.names=params, 
                        n.iter=300000, 
                        thin = 30)

proc.time() - ptm


png("traceplots-model2.png", width = 1500, height = 1500, pointsize = 30)
plot(results)
dev.off()

png("correlation-model2.png", width = 1000, height = 1000, pointsize = 30)
betterpairs(results)
dev.off()


png("gelmanplots-model2.png", width = 1000, height = 1000, pointsize = 30)
gelman.plot(results)
mtext(paste("m-psrf",round(gelman.diag(results)$mpsrf, digits=3)), side = 3, outer = F, padj=-3)
dev.off()



